Eigenvectors of tensors and algorithms for Waring decomposition

A Waring decomposition of a (homogeneous) polynomial f is a minimal sum of powers of linear forms expressing f. Under certain conditions, such a decomposition is unique. We discuss some algorithms to compute the Waring decomposition, which are linked to the equation of certain secant varieties and to eigenvectors of tensors. In particular we explicitly decompose a general cubic polynomial in three variables as the sum of five cubes (Sylvester Pentahedral Theorem).

==> anc/General_Kappa_Method.m2 <==
--Tests :
--d=3, n=2, s<=3
-- d=4, n=2, s<=3 works, but s=4 fails because the kernel is a single polynomial.
--d=5, n=2, s<=7 (for s=8 there are rationality problems- just look at the decomposition of Ic below)
--d=6, n=2, s<=7 (for s=8 the ideal J below has no solutions)
--d=3, n=4, s<=1 
restart
p = 32749; -- the prime we pick
d=9; -- the degree of our polynomials  (for now we treat the odd degree case)
s = 6; -- the rank of our random test point
n = 3; -- n+1 is the number of variables
ka = n+1-ceiling(n/2); -- step of the Koszul complex to use first
R = ZZ/p[x_0..x_n] -- the ring
b = basis(1,R);
ff = sum(s,i->(random(1,R))^d)  -- the test point
af = floor((d-1)/2)
ac = ceiling((d-1)/2)
xaf = basis(af,R)
xac = basis(ac,R)
catalecticant=f->diff(transpose xac,diff(xaf,f)) -- defining the largest catalecticant using differentials
M = ideal(basis(1,R));  -- the maximal ideal
RM = resolution M;  -- the Koszul complex
K = diff(RM.dd_ka, catalecticant ff);  -- this makes our Koszul Flattening
KM = generators kernel K;
r = rank KM
m=binomial(n+d-ac-1,n) -- this is supposed to be the size of each block
a=binomial(n+1,ka)
--a=floor((numrows KM)/m)
for i from 0 to a-1 do { G_i =submatrix(KM,{i*m..(i+1)*m-1},);}  -- these are the submatrices of the kernel, corresponding to polynomials written as vectors in a basis of monomials
pG =xaf* G_0; for i from 1 to a-1 do { pG = pG||(xaf*G_i);}  -- this is a vector of the sections we constructed above, note that the general section of \wedge^2Q(1) vanishes in 5 points
J= ideal(0*x_0);
for i from 0 to r-1 do J= J + minors(binomial(n+1,ceiling(n/2)-1),RM.dd_(ka+1)|(submatrix(pG,,{i})));
L = decompose saturate J -- it goes a lot faster when you saturate first!
S  = ZZ/p[x_0..x_n,c_0..c_(length(L)-1)]
bS = sub(b,S);
fc = sum(length L,i-> c_i*((bS*(mingens kernel diff(bS, transpose mingens sub(L_i,S))))_(0,0))^d );
Ic= ideal(sub(diff(basis(d,R),ff),S) - diff(sub(basis(d,R),S),fc));
Vc = decompose Ic
FF =sub( substitute(fc,S/Vc_0),R);
ff;
FF-ff




==> anc/KappaMethod_pentahedralP3.m2 <==
--we compute unique decomposition of general element in S^3C^3, which is a cubic surface
--like in Sylvester pentahedral theorem      
restart
p = 101; -- the prime we pick
d=3; -- the degree of our polynomials  (for now we treat the odd degree case)
s = 5; -- the rank of our random test point
n = 4; -- the number of variables
R = ZZ/p[x_0..x_(n-1)] -- the ring
b = basis(1,R);
ff = 0;
for i from 1 to s do{ll_i=random(1,R); print(ll_i); ff= ff+ll_i^d;} -- a more transparent way to write our test point

--ff = sum(s,i->(random(1,R))^d)  -- the test point
xx = basis(sub((d-1)/2,ZZ),R);
catalecticant=f->diff(transpose xx,diff(xx,f));  -- defining catalecticant using differentials
M = ideal(basis(1,R));  -- the maximal ideal
RM = resolution M;  -- the Koszul complex
RM.dd_3
RM.dd_2
K = diff(transpose RM.dd_2, catalecticant ff);  -- this makes our Young Flattening (exterior flattening)
KM = generators kernel transpose K;  -- this is a matrix, and the kernel is a set of sections of wedge^2Q(1), whose base locus we want to calculate
r = rank KM -- the co-rank is twice the rank of the kernel is the rank of our polynomial
m=binomial(sub(n+(d-1)/2,ZZ)-1,sub((d-1)/2,ZZ)); -- this is 1/(n+1) the size of the matrix we're about to construct
a = binomial(n,2);  -- this is suppposed to be the number of columns in the Koszul complex matrix RM.DD_3
for i from 0 to a-1 do { G_i =submatrix(KM,{i*m..(i+1)*m-1},);}  -- these are the submatrices of the kernel, corresponding to polynomials written as vectors in a basis of monomials
pG =xx* G_0; for i from 1 to a-1 do { pG = pG||(xx*G_i);}  -- this is a vector of the sections we constructed above, note that the general section of \wedge^2Q(1) vanishes in 5 points
J= ideal(0*x_0); for i from 0 to r-1 do J= J + minors(4,(RM.dd_3)|submatrix(pG,,{i})); 
degree J
codim J
L = decompose saturate J -- it goes a lot faster when you saturate first!  The saturation has the same scheme.
 -- L is the list of ideals for the polars to the linear forms that make our power-sum decomposition
l = length L;
codim J
degree J
S  = ZZ/p[x_0..x_(n-1),c_0..c_(l)]  -- define a new ring containing the constants we need to solve for the right linear combination of powers.
bS = sub(b,S);  -- name the variables from R into S.
for i from 0 to length(L)-1 do print(((bS*(mingens kernel diff(bS, transpose mingens sub(L_i,S))))_(0,0)) );  --these are the linear forms we've found
fc = sum(length L,i-> c_i*((bS*(mingens kernel diff(bS, transpose mingens sub(L_i,S))))_(0,0))^d );  -- this is an arbitrary linear combo of those forms
--The solutions in L are the polar forms to those that we want, so we have to do a swap, and then we take the d^th powers and sum over arbitrary constants
Ic = ideal(sub(diff(basis(d,R),ff),S) - diff(sub(basis(d,R),S),fc));
-- this ideal contains all the linear relations we need to solve for our constants.
Vc = decompose saturate Ic  -- it goes a lot faster when you saturate first!  The saturation has the same scheme
bc = submatrix(basis(1,S),,{n..s});  -- name the constants in S
FF =sub( substitute(fc,S/Vc_0),R); -- substitue the results of the decomposition into our polynomial
FF-ff -- check to see if we actually got the right decomposition



==> anc/cat_method.m2 <==
--These are the test cases
-- n=2, d=3, s=1 works
-- n=2, d=4, s<=4 works, but case s=5 fails to find only linear forms in the base locus of the kernel (TIED with K3)
-- n=2, d=5, s<=4 works, but case s=5 fails to find linear forms (WORST Method)
-- n=2, d=6, s<=8 works, but case s=9 fails to find only linear forms in the base locus of the kernel (TIED with K3)
-- n=3, d=3, s=1  and the rest fail (WORST method)
-- n=3, d=4, s<=7 is ok, but s=8 fails to find only linear forms in the base locus of the kernel (BEST Method)
-- n=3, d=5, s<=7 is ok, but s=8 fails (WORST Method)
-- n=3, d=6, s<=16 is ok, but s=17--20 fail because there aren't linear forms in the kernal (BEST Method)
-- n=4, d=3, s=1 works, but s=2 fails (WORST Method)
-- n=4, d=4, s<=10 works, but s=11 fails to find only linear forms in the base locus of the kernel (BEST Method)
-- n=4, d=5, s<=10 works, but s=11 fails to find only linear forms in the base locus of the kernel ( possibly BEST Method - due to speed)
-- n=4, d=6, s<=16 works, but s=17 fails to find only linear forms in the base locus of the kernel ( possibly BEST Method - due to speed)

restart
p=30937 -- if working over prime characteristic, change commented out rings below
KK = ZZ/p; -- or QQ
n=3  -- n+1 is the number of variables-- n=2, d=3, s<=3 works, but case s=4, the kernel is trivial
d=6  -- this is the degree
s=16  -- this is the test rank
R  = KK[x_0..x_n]
ff=sum(s,i->(random(1,R))^d)
af = floor(d/2)
ac = ceiling(d/2)
xaf = basis(af,R)
xac = basis(ac,R)
catalecticant=f->diff(transpose xac,diff(xaf,f)) -- construct the most square possible catalecticant matrix
K =gens kernel catalecticant ff
I = ideal(xaf*K)
L = decompose saturate I
length L
b = basis(1,R)
S  = KK[x_0..x_n,c_0..c_(length L -1)]
--S  = QQ[x_0..x_n,c_0..c_(length L -1)]
bS = sub(b,S)
fc = sum(length L,i-> c_i*((bS*(mingens kernel diff(bS, transpose mingens sub(L_i,S))))_(0,0))^d );
Ic= ideal(sub(diff(basis(d,R),ff),S) - diff(sub(basis(d,R),S),fc));
Vc = decompose saturate Ic
FF =sub( substitute(fc,S/Vc_0),R)
FF-ff




